Global Minima by Penalized Full-dimensional Scaling

The full-dimensional (metric, Euclidean, least squares) multidimensional scaling stress loss function is combined with a quadratic external penalty function term. The trajectory of minimizers of stress for increasing values of the penalty parameter is then used to find (tentative) global minima for low-dimensional multidimensional scaling. This is illustrated with several one-dimensional and two-dimensional examples.

==> checkUni.R <==

checkUni <- function (w, delta, x) {
  x <- drop (x)
  n <- length (x)
  vinv <- solve (smacofVmat (w) + (1 / n)) - (1 / n)
  return (drop (vinv %*% rowSums (w * delta * sign (outer (x, x, "-")))))
}


==> ekman.R <==
data (ekman, package = "smacof")
ekman <- as.matrix(1 - ekman)
w <- matrix(1, 14, 14)- diag(14)
ekman <- 2 * ekman / sqrt (sum (w * ekman * ekman))
ekmon <- ekman ^ 3
ekmon <- 2 * ekmon / sqrt (sum (w * ekmon * ekmon))

==> matchMe.R <==
matchMe <- function (x,
                     itmax = 100,
                     eps = 1e-10,
                     verbose = FALSE) {
  m <- length (x)
  y <- sumList (x) / m
  itel <- 1
  fold <- sum (sapply (x, function (z)
    (z - y) ^ 2))
  repeat {
    for (j in 1:m) {
      u <- crossprod (x[[j]], y)
      s <- svd (u)
      r <- tcrossprod (s$u, s$v)
      x[[j]] <- x[[j]] %*% r
    }
    y <- sumList (x) / m
    fnew <- sum (sapply (x, function (z)
      (z - y) ^ 2))
    if (verbose) {
      
    }
    if (((fold - fnew) < eps) || (itel == itmax))
      break
    itel <- itel + 1
    fold <- fnew
  }
  return (x)
}

sumList <- function (x) {
  m <- length (x)
  y <- x[[1]]
  for (j in 2:m) {
    y <- y + x[[j]]
  }
  return (y)
}



==> morse.R <==
data(morse, package = "smacof")
morse <- as.matrix (morse)
w <- matrix (1, 36, 36) - diag (36)
morse <- 2 * morse / sqrt (sum (w * morse * morse))
lbd <- (0:10000)/1000
sink("morse.out")
hMorse <-runPenalty (w, morse, p = 1, lbd = lbd, eps = 1e-10, cut = 1e-10)
sink()

==> penalty.R <==

smacofLoss <- function (d, w, delta) {
  return (sum (w * (delta - d) ^ 2) / 4)
}

smacofBmat <- function (d, w, delta) {
  dd <- ifelse (d == 0, 0, 1 / d)
  b <- -dd * w * delta
  diag (b) <- -rowSums (b)
  return(b)
}

smacofVmat <- function (w) {
  v <- -w
  diag(v) <- -rowSums(v)
  return (v)
}

smacofGuttman <- function (x, b, vinv) {
  return (vinv %*% b %*% x)
}

columnCenter <- function (x) {
  return (apply (x, 2, function (z) z - mean (z)))
}

smacofComplement <- function (y, v) {
  return (sum (v * tcrossprod (y)) / 4)
}

smacofPenalty <-
  function (w,
            delta,
            p = 2,
            lbd = 0,
            zold = columnCenter (diag (nrow (delta))),
            itmax = 10000,
            eps = 1e-10,
            verbose = FALSE) {
    itel <- 1
    n <- nrow (zold)
    vmat <- smacofVmat (w)
    vinv <- solve (vmat + (1 / n)) - (1 / n)
    dold <- as.matrix (dist (zold))
    mold <- sum (w * delta * dold) / sum (w * dold * dold)
    zold <- zold * mold
    dold <- dold * mold
    yold <- zold [, (p + 1) : n]
    sold <- smacofLoss (dold, w, delta)
    bold <- smacofBmat (dold, w, delta)
    told <- smacofComplement (yold, vmat)
    uold <- sold + lbd * told
    repeat {
      znew <- smacofGuttman (zold, bold, vinv)
      ynew <- znew [, (p + 1) : n] / (1 + lbd)
      znew [, (p + 1) : n] <- ynew
      xnew <- znew [, 1:p]
      dnew <- as.matrix (dist (znew))
      bnew <- smacofBmat (dnew, w, delta)
      tnew <- smacofComplement (ynew, vmat)
      snew <- smacofLoss (dnew, w, delta) 
      unew <- snew + lbd * tnew 
      if (verbose) {
        cat(
          "itel ",
          formatC(itel, width = 4, format = "d"),
          "sold ",
          formatC(
            sold,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "snew ",
          formatC(
            snew,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "told ",
          formatC(
            told,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "tnew ",
          formatC(
            tnew,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "uold ",
          formatC(
            uold,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "unew ",
          formatC(
            unew,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "\n"
        )
      }
      if (((uold - unew) < eps) || (itel == itmax)) {
        break
      }
      itel <- itel + 1
      zold <- znew
      bold <- bnew
      sold <- snew
      told <- tnew
      uold <- unew
    }
    zpri <-znew %*% svd(znew)$v
    xpri <- zpri[, 1:p]
    return (list (
      x = xpri,
      z = zpri,
      b = bnew,
      l = lbd,
      s = snew,
      t = tnew,
      itel = itel
    ))
  }


==> plato.R <==
data(Plato7, package = "smacof")
plato <- as.matrix (dist (sqrt (t (Plato7))))
w <- matrix (1, 7, 7) - diag (7)
plato <- 2 * plato / ssqrt (sum (w * plato * plato))
hPlato <-runPenalty (w, plato, p = 1)

==> plotMe.R <==
plotMe2 <- function(hList, labels, s = 1, t = 2) {
  n <- nrow(hList[[1]]$x)
  m <- length (hList)
  par(pty = "s")
  hMatch <- matchMe (lapply (hList, function(r)
    r$x))
  hMat <- matrix (0, 0, 2)
  for (j in 1:m) {
    hMat <- rbind(hMat, hMatch[[j]][, c(s, t)])
  }
  plot(hMat,
       xlab = "dim 1",
       ylab = "dim 2",
       col = c(rep("RED", n*(m-1)), rep("BLUE", n)),
       cex = c(rep(1, n*(m-1)), rep(2, n)))
  for (i in 1:n) {
    hLine <- matrix (0, 0, 2)
    for (j in 1:m) {
      hLine <- rbind (hLine, hMatch[[j]][i, c(s, t)])
    }
    lines(hLine)
  }
  text(hMatch[[m]], labels, cex = .75)
}

plotMe1 <- function(hList, labels) {
  n <- length (hList[[1]]$x)
  m <- length (hList)
  blow <- function (x) {
    n <- length (x)
    return (matrix (c(1:n, x), n, 2))
  }
  hMat <- matrix (0, 0, 2)
  for (j in 1:m) {
    hMat <- rbind(hMat, blow(hList[[j]]$x))
  }
  plot(hMat,
       xlab = "index",
       ylab = "x",
       col = c(rep("RED", n*(m-1)), rep("BLUE", n)),
       cex = c(rep(1, n*(m-1)), rep(2, n)))
  for (i in 1:n) {
    hLine <- matrix (0, 0, 2)
    for (j in 1:m) {
      hLine <- rbind (hLine, blow(hList[[j]]$x)[i, ])
      lines(hLine)
    }
  }
  text(blow(hList[[m]]$x), labels, cex = 1.00)
  for (i in 1:n) {
    abline(h = hList[[m]]$x[i])
  }
}



==> poldist.R <==
poldist <-
structure(c(5.63, 5.27, 4.6, 4.8, 7.54, 6.73, 7.18, 6.17, 6.72, 
5.64, 6.22, 5.12, 4.59, 7.22, 5.47, 5.46, 4.97, 8.13, 7.55, 6.9, 
4.67, 3.2, 7.84, 6.73, 7.28, 6.13, 7.8, 7.08, 6.96, 6.04, 4.08, 
6.34, 7.42, 6.88, 6.36, 7.36), Labels = c("KVP", "PvdA", "VVD", 
"ARP", "CHU", "CPN", "PSP", "BP", "D66"), Size = 9L, call = quote(as.dist.default(m = polpar)), class = "dist", Diag = FALSE, Upper = FALSE)
poldist <- as.matrix(poldist)
w<-matrix(1, 9, 9)- diag(9)
poldist <- 2 * poldist / sqrt (sum (w * poldist * poldist))

==> runPenalty.R <==



runPenalty <-
  function (w,
            delta,
            lbd,
            p = 2,
            itmax = 10000,
            eps = 1e-10,
            cut = 1e-6,
            write = TRUE,
            verbose = FALSE) {
    m <- length (lbd)
    hList <- as.list (1:m)
    hList[[1]] <-
      smacofPenalty(
        w,
        delta,
        p,
        lbd = lbd[1],
        itmax = itmax,
        eps = eps,
        verbose = verbose
      )
    for (j in 2:m) {
      hList[[j]] <-
        smacofPenalty(
          w,
          delta,
          p,
          zold = hList[[j - 1]]$z,
          lbd = lbd[j],
          itmax = itmax,
          eps = eps,
          verbose = verbose
        )
    }
    mm <- m
    for (i in 1:m) {
      if (write) {
        cat(
          "itel",
          formatC(hList[[i]]$itel, width = 4, format = "d"),
          "lambda",
          formatC(
            hList[[i]]$l,
            width = 10,
            digits = 6,
            format = "f"
          ),
          "stress",
          formatC(
            hList[[i]]$s,
            width = 8,
            digits = 6,
            format = "f"
          ),
          "penalty",
          formatC(
            hList[[i]]$t,
            width = 8,
            digits = 6,
            format = "f"
          ),
          "\n"
        )
      }
      if (hList[[i]]$t < cut) {
        mm <- i
        break
      }
    }
    return(hList[1:mm])
  }

writeSelected <- function (hList, ind) {
  m <- length (hList)
  n <- length (ind)
  mn <- sort (union (union (1:3, ind), m - (2:0)))
  for (i in mn) {
    if (i > m) {
      next
    }
    cat(
      "itel",
      formatC(hList[[i]]$itel, width = 4, format = "d"),
      "lambda",
      formatC(
        hList[[i]]$l,
        width = 10,
        digits = 6,
        format = "f"
      ),
      "stress",
      formatC(
        hList[[i]]$s,
        width = 8,
        digits = 6,
        format = "f"
      ),
      "penalty",
      formatC(
        hList[[i]]$t,
        width = 8,
        digits = 6,
        format = "f"
      ),
      "\n"
    )
  }
}



==> veg.R <==
data (vegetables, package = "psych")
veg <- abs(qnorm(as.matrix(veg)))
w <- matrix(1, 9, 9)- diag(9)
veg <- 2 * veg / sqrt (sum (w * veg * veg))
